Staircase Sign Method for Boosting Adversarial Attacks

Crafting adversarial examples for the transfer-based attack is challenging and remains a research hot spot. Currently, such attack methods are based on the hypothesis that the substitute model and the victim model learn similar decision boundaries, and they conventionally apply Sign Method (SM) to manipulate the gradient as the resultant perturbation. Although SM is efficient, it only extracts the sign of gradient units but ignores their value difference, which inevitably leads to a deviation. Therefore, we propose a novel Staircase Sign Method (S$^2$M) to alleviate this issue, thus boosting attacks. Technically, our method heuristically divides the gradient sign into several segments according to the values of the gradient units, and then assigns each segment with a staircase weight for better crafting adversarial perturbation. As a result, our adversarial examples perform better in both white-box and black-box manner without being more visible. Since S$^2$M just manipulates the resultant gradient, our method can be generally integrated into the family of FGSM algorithms, and the computational overhead is negligible. Extensive experiments on the ImageNet dataset demonstrate the effectiveness of our proposed methods, which significantly improve the transferability (i.e., on average, \textbf{5.1\%} for normally trained models and \textbf{12.8\%} for adversarially trained defenses). Our code is available at \url{https://github.com/qilong-zhang/Staircase-sign-method}.

==> images/AoE.py <==
from PIL import Image
import numpy as np
import matplotlib.pyplot as plt
from PIL import ImageFilter
import matplotlib.pyplot as plt 
from matplotlib.pyplot import MultipleLocator
y_major_locator=MultipleLocator(5)

step = [str(2 ** i) for i in list(np.arange(0, 9, 1))]
I = np.array([94.73,96.60 ,96.87 ,96.87 ,96.93 ,97.10 ,97.20 ,97.10 ,97.00 ])
DI = np.array([77.77 ,85.97 ,87.83 ,88.67 ,88.90 ,88.80 ,89.13 ,88.67 ,88.93 ])
MI = np.array([94.47 ,96.43 ,96.63 ,96.63 ,96.73 ,96.80 ,96.57 ,96.57 ,96.53 ])
TI = np.array([94.03 ,96.33 ,96.67 ,96.83 ,96.77 ,96.90 ,97.03 ,96.73 ,96.73 ])
Po  = np.array([88.67 ,91.53 ,92.10 ,92.57 ,92.50 ,92.57 ,92.77 ,92.43 ,92.80 ])
PI = np.array([98.13 ,97.60 ,97.67 ,97.37 ,97.67 ,97.63 ,97.93 ,97.63 ,97.53 ])

DMI = np.array([75.43 ,82.90 ,84.80 ,85.27 ,84.23 ,83.50 ,84.77 ,84.73 ,84.27 ])
DTI = np.array([78.60 ,86.00 ,88.60 ,88.57 ,89.30 ,89.27 ,89.13 ,88.43 ,89.47 ])
DTMPo = np.array([79.40 ,85.03 ,86.37 ,86.43 ,86.00 ,86.43 ,86.33 ,86.30 ,86.23 ])
DTPI = np.array([95.17 ,94.27 ,93.40 ,93.63 ,94.43 ,94.53 ,93.97 ,94.17 ,93.63 ])


D_DTMPo = np.array([48.50 ,59.78 ,61.98 ,62.98 ,63.56 ,63.75 ,63.79 ,63.91 ,64.19 ])
D_DTI = np.array([43.44 ,59.53 ,64.30 ,65.45 ,65.08 ,65.65 ,65.09 ,65.86 ,65.34 ])
D_DTPIplus = np.array([87.53 ,87.23 ,86.96 ,87.01 ,86.56 ,86.51 ,87.03 ,87.20 ,86.23 ])
D_DTM = np.array([34.73 ,48.20 ,51.33 ,51.76 ,52.25 ,52.45 ,52.10 ,52.60 ,52.16 ])


plt.figure(figsize = (18,4.5))
plt.subplot(131)
# grid = plt.GridSpec(1, 4, wspace=1.8, hspace=0.5)
plt.plot(step, DI,  c = 'r', marker = 'o', linewidth = 2, label = 'DI$^2$-FGS$^2$M')
plt.plot(step, I,  c= 'g', marker = 'o', linewidth = 2, label = 'I-FGS$^2$M')
plt.plot(step, MI,  c= 'deepskyblue', marker = 'o', linewidth = 2,  label = "MI-FGS$^2$M")
plt.plot(step, TI,  c= 'y', marker = 'o',linewidth = 2, label = 'TI-FGS$^2$M')
plt.plot(step, Po,   c = 'gold',marker = 'o',linewidth = 2, label = 'Po-FGS$^2$M')
plt.plot(step, PI,  c = 'pink',marker = 'o',linewidth = 2, label = 'PI-FGS$^2$M')
# plt.vlines(19, 0, 55, colors = "grey", linestyles = "dashed")
plt.xlabel("Staircase number $K$", size = 12)
plt.ylabel('Targeted Attack success rate (%)', size = 12)
# plt.text("(a) targeted PI-FGSM", fontsize = 12)
plt.text(0, 0, "(a)", fontsize = 12)

plt.xticks(size = 12)
plt.grid(axis="y")
plt.legend(loc='best', ncol = 2, framealpha = 1.0)


plt.subplot(132)
plt.plot(step, DMI,  c = 'darksalmon', marker = 'o', linewidth = 2, label = 'M-DI$^2$-FGS$^2$M')
plt.plot(step, DTI,  c= 'black', marker = 'o', linewidth = 2, label = 'T-DI$^2$-FGS$^2$M')
plt.plot(step, DTMPo,  c= 'cadetblue', marker = 'o', linewidth = 2,  label = 'T-Po-M-DI$^2$-FGS$^2$M')
plt.plot(step, DTPI,  c= 'yellowgreen', marker = 'o', linewidth = 2,  label = "P-T-DI$^2$-FGS$^2$M")
# plt.vlines(9, 10, 60, colors = "grey", linestyles = "dashed")
plt.ylabel('Targeted Attack success rate (%)', size = 12)
plt.xlabel("Staircase number $K$", size = 12)
plt.xticks(size = 12)
# plt.text("(c) targeted DTPI-FGSM", fontsize = 12)
plt.text(5, 5, "(b)", fontsize = 12)
plt.grid(axis="y")
plt.legend(loc='best', framealpha = 1.0)


plt.subplot(133)
plt.plot(step, D_DTMPo,  c = 'cadetblue', marker = 'o', linewidth = 2, label = 'T-Po-M-DI$^2$-FGS$^2$M')
plt.plot(step, D_DTI,  c= 'black', marker = 'o', linewidth = 2, label = 'T-DI$^2$-FGS$^2$M')
plt.plot(step, D_DTPIplus,  c= 'orchid', marker = 'o', linewidth = 2,  label = "P-T-DI$^2$-FGS$^2$M++")
plt.plot(step, D_DTM,  c= 'coral', marker = 'o',linewidth = 2, label = 'T-M-DI$^2$-FGS$^2$M++')
# plt.vlines(9, 15, 75, colors = "grey", linestyles = "dashed")
plt.xlabel("Staircase number $K$", size = 12)
plt.ylabel('Targeted Attack success rate (%)', size = 12)
plt.text(1, 1,"(c)", fontsize = 12)
# plt.text("(b) targeted DTPI-FGSM", fontsize = 12)
plt.xticks(size = 12)
plt.grid(axis="y")
plt.legend(loc='best', ncol = 1, framealpha = 1.0)



plt.savefig('AoE.pdf', dpi=800, bbox_inches='tight')
plt.show()

==> images/Ensemble.py <==
from PIL import Image
import numpy as np
import matplotlib.pyplot as plt
from PIL import ImageFilter
import matplotlib.pyplot as plt 
from matplotlib.pyplot import MultipleLocator
y_major_locator=MultipleLocator(5)

step = [str(2 ** i) for i in list(np.arange(0, 9, 1))]
DI = np.array([918,965,973,975,981,982,983,978,978]) / 10.0
I = np.array([999,1000,1000,999,999,1000,1000,1000,1000]) / 10.0
MI = np.array([999,999,999,999,999,999,999,999,999]) / 10.0
TI = np.array([999,999,999,1000,1000,1000,999,1000,1000]) / 10.0
Po  = np.array([1000,1000,1000,1000,1000,1000,1000,1000,1000]) / 10.0
PI = np.array([999,997,999,999,999,999,999,999,999]) / 10.0

DMI = np.array([889,945,961,966,950,956,957,954,961]) / 10.0
DTI = np.array([920,966,972,974,975,975,977,976,983]) / 10.0
DTMPo = np.array([914,959,961,961,969,967,974,963,966]) / 10.0
DTPI = np.array([993,993,988,993,993,993,988,991,990]) / 10.0


D_DTMPo = np.array([589,710,733,732,736,742,743,749,748]) / 10.0
D_DTI = np.array([565,736,767,780,773,780,781,775,778]) / 10.0
D_DTPIplus = np.array([941,945,940,939,939,937,937,939,934]) / 10.0
D_DTM = np.array([448,608,630,643,643,650,647,648,645]) / 10.0


plt.figure(figsize = (18,4.5))
plt.subplot(131)
# grid = plt.GridSpec(1, 4, wspace=1.8, hspace=0.5)
plt.plot(step, I,  c= 'g', marker = 'o', linewidth = 2, label = 'I-FGS$^2$M')
plt.plot(step, DI,  c = 'r', marker = 'o', linewidth = 2, label = 'DI$^2$-FGS$^2$M')

plt.plot(step, MI,  c= 'deepskyblue', marker = 'o', linewidth = 2,  label = "MI-FGS$^2$M")
plt.plot(step, TI,  c= 'y', marker = 'o',linewidth = 2, label = 'TI-FGS$^2$M')
plt.plot(step, Po,   c = 'gold',marker = 'o',linewidth = 2, label = 'Po-FGS$^2$M')
plt.plot(step, PI,  c = 'pink',marker = 'o',linewidth = 2, label = 'PI-FGS$^2$M')
# plt.vlines(19, 0, 55, colors = "grey", linestyles = "dashed")
plt.xlabel("Staircase number $K$", size = 12)
plt.ylabel('Targeted Attack success rate (%)', size = 12)
# plt.text("(a) targeted PI-FGSM", fontsize = 12)
plt.text(0, 40, "(a)", fontsize = 12)

plt.xticks(size = 12)
plt.grid(axis="y")
plt.legend(loc='best', ncol = 2, framealpha = 1.0)


plt.subplot(132)
plt.plot(step, DMI,  c = 'darksalmon', marker = 'o', linewidth = 2, label = 'M-DI$^2$-FGS$^2$M')
plt.plot(step, DTI,  c= 'black', marker = 'o', linewidth = 2, label = 'T-DI$^2$-FGS$^2$M')
plt.plot(step, DTMPo,  c= 'cadetblue', marker = 'o', linewidth = 2,  label = 'T-Po-M-DI$^2$-FGS$^2$M')
plt.plot(step, DTPI,  c= 'yellowgreen', marker = 'o', linewidth = 2,  label = "P-T-DI$^2$-FGS$^2$M")
# plt.vlines(9, 10, 60, colors = "grey", linestyles = "dashed")
plt.ylabel('Targeted Attack success rate (%)', size = 12)
plt.xlabel("Staircase number $K$", size = 12)
plt.xticks(size = 12)
# plt.text("(c) targeted DTPI-FGSM", fontsize = 12)
plt.text(0.5, 40.5, "(b)", fontsize = 12)
plt.grid(axis="y")
plt.legend(loc='best', framealpha = 1.0)


plt.subplot(133)
plt.plot(step, D_DTI,  c= 'black', marker = 'o', linewidth = 2, label = 'T-DI$^2$-FGS$^2$M')
plt.plot(step, D_DTM,  c= 'coral', marker = 'o',linewidth = 2, label = 'T-M-DI$^2$-FGS$^2$M++')
plt.plot(step, D_DTMPo,  c = 'cadetblue', marker = 'o', linewidth = 2, label = 'T-Po-M-DI$^2$-FGS$^2$M')

plt.plot(step, D_DTPIplus,  c= 'orchid', marker = 'o', linewidth = 2,  label = "P-T-DI$^2$-FGS$^2$M++")

# plt.vlines(9, 15, 75, colors = "grey", linestyles = "dashed")
plt.xlabel("Staircase number $K$", size = 12)
plt.ylabel('Targeted Attack success rate (%)', size = 12)
plt.text(1, 1,"(c)", fontsize = 12)
# plt.text("(b) targeted DTPI-FGSM", fontsize = 12)
plt.xticks(size = 12)
plt.grid(axis="y")
plt.legend(loc='best', ncol = 1, framealpha = 1.0)



plt.savefig('Ensemble.pdf', dpi=800, bbox_inches='tight')
plt.show()

==> images/SSM.py <==
from PIL import Image
import numpy as np
import matplotlib.pyplot as plt
from PIL import ImageFilter
import matplotlib.pyplot as plt 
from matplotlib.pyplot import MultipleLocator
y_major_locator=MultipleLocator(5)

step = [str(i) for i in list(np.arange(1, 21, 1))]

x1 = np.arange(-5, 0, 0.01)
x2 = np.arange(0.01, 5, 0.01)



plt.figure(figsize = (12,4.5))
plt.subplot(121)
# grid = plt.GridSpec(1, 4, wspace=1.8, hspace=0.5)
plt.plot(x1, np.sign(x1),  c = 'black',  linewidth = 5)
plt.plot(x2, np.sign(x2),  c = 'black',  linewidth = 5)
# plt.vlines(19, 0, 55, colors = "grey", linestyles = "dashed")
plt.xlabel("Amplification factor $β$", size = 12)
plt.ylabel('Targeted Attack success rate (%)', size = 12)
# plt.text(4.5, -17, "(a) targeted PI-FGSM", fontsize = 12)

plt.xticks(size = 12,rotation = 45)
plt.grid(axis="y")
plt.legend(bbox_to_anchor=(0.25,0.25), ncol = 2, framealpha = 1.0)



plt.subplot(122)
inc_v3 = np.array([233,540,635,632,627,635,633,633,640,642,652,622,632,640,656,636,634,630,629,625]) / 10.0
inc_v4 = np.array([238,546,590,600,595,591,603,617,606,622,626,619,617,625,614,620,601,631,613,600]) / 10.0
res152 = np.array([306,633,692,689,696,690,693,687,699,703,695,685,689,703,693,700,702,688,703,689]) / 10.0
res101 = np.array([288,641,699,716,723,710,711,705,710,717,716,708,715,718,700,730,728,715,705,710]) / 10.0
res50  = np.array([262,576,646,671,673,656,659,658,678,672,661,664,672,660,685,673,670,667,664,660]) / 10.0
incres = np.array([179,535,604,602,611,609,612,629,628,642,629,620,643,632,636,646,628,646,647,649]) / 10.0
plt.plot(step, inc_v3,  c = 'r', marker = 'o', linewidth = 2, label = 'Inc-v3')
plt.plot(step, inc_v4,  c= 'g', marker = 'o', linewidth = 2, label = 'Inc-v4')
plt.plot(step, res152,  c= 'deepskyblue', marker = 'o', linewidth = 2,  label = "Res-152")
plt.plot(step, res101,  c= 'y', marker = 'o',linewidth = 2, label = 'Res-101')
plt.plot(step, res50,   c = 'gold',marker = 'o',linewidth = 2, label = 'Res-50')
plt.plot(step, incres,  c = 'pink',marker = 'o',linewidth = 2, label = 'IncRes-v2')
plt.vlines(9, 15, 75, colors = "grey", linestyles = "dashed")
plt.xlabel("Amplification factor $β$ ", size = 12)
plt.ylabel('Targeted Attack success rate (%)', size = 12)
plt.text(4.5, -3,"(b) targeted DTPI-FGSM", fontsize = 12)
plt.xticks(size = 12,rotation = 45)
plt.grid(axis="y")
plt.legend(loc='best', ncol = 1, framealpha = 1.0)



# plt.savefig('beta.pdf', dpi=800, bbox_inches='tight')
plt.show()

==> images/hold-out.py <==
from PIL import Image
import numpy as np
import matplotlib.pyplot as plt
from PIL import ImageFilter
import matplotlib.pyplot as plt 
from matplotlib.pyplot import MultipleLocator
y_major_locator=MultipleLocator(5)

step = [str(2 ** i) for i in list(np.arange(0, 9, 1))]
DI = np.array([154,233,261,264,282,282,288,277,275]) / 10.0
I = np.array([12,29,38,37,45,46,46,48,43]) / 10.0
MI = np.array([63,63,64,67,62,64,65,65,67]) / 10.0
TI = np.array([16,41,52,54,64,58,61,66,60]) / 10.0
Po  = np.array([11,41,50,47,50,51,48,48,47]) / 10.0
PI = np.array([224,257,261,270,263,278,289,267,260]) / 10.0

DMI = np.array([238,290,300,308,304,302,315,309,299]) / 10.0
DTI = np.array([154,262,287,304,286,301,298,303,296]) / 10.0
DTMPo = np.array([347,411,391,395,414,414,418,414,430]) / 10.0
DTPI = np.array([469,497,474,487,509,512,502,498,480]) / 10.0


D_DTMPo = np.array([204,300,322,317,327,328,339,321,328]) / 10.0
D_DTI = np.array([134,236,282,290,314,306,299,307,302]) / 10.0
D_DTPIplus = np.array([560,596,607,603,608,596,603,604,583]) / 10.0
D_DTM = np.array([146,218,239,251,265,259,255,258,245]) / 10.0


plt.figure(figsize = (18,4.5))
plt.subplot(131)
# grid = plt.GridSpec(1, 4, wspace=1.8, hspace=0.5)
plt.plot(step, I,  c= 'g', marker = 'o', linewidth = 2, label = 'I-FGS$^2$M')
plt.plot(step, DI,  c = 'r', marker = 'o', linewidth = 2, label = 'DI$^2$-FGS$^2$M')

plt.plot(step, MI,  c= 'deepskyblue', marker = 'o', linewidth = 2,  label = "MI-FGS$^2$M")
plt.plot(step, TI,  c= 'y', marker = 'o',linewidth = 2, label = 'TI-FGS$^2$M')
plt.plot(step, Po,   c = 'gold',marker = 'o',linewidth = 2, label = 'Po-FGS$^2$M')
plt.plot(step, PI,  c = 'pink',marker = 'o',linewidth = 2, label = 'PI-FGS$^2$M')
# plt.vlines(19, 0, 55, colors = "grey", linestyles = "dashed")
plt.xlabel("Staircase number $K$", size = 12)
plt.ylabel('Targeted Attack success rate (%)', size = 12)
# plt.text("(a) targeted PI-FGSM", fontsize = 12)
plt.text(0, -10, "(a)", fontsize = 12)

plt.xticks(size = 12)
plt.grid(axis="y")
plt.legend(loc='best', ncol = 2, framealpha = 1.0)


plt.subplot(132)
plt.plot(step, DMI,  c = 'darksalmon', marker = 'o', linewidth = 2, label = 'M-DI$^2$-FGS$^2$M')
plt.plot(step, DTI,  c= 'black', marker = 'o', linewidth = 2, label = 'T-DI$^2$-FGS$^2$M')
plt.plot(step, DTMPo,  c= 'cadetblue', marker = 'o', linewidth = 2,  label = 'T-Po-M-DI$^2$-FGS$^2$M')
plt.plot(step, DTPI,  c= 'yellowgreen', marker = 'o', linewidth = 2,  label = "P-T-DI$^2$-FGS$^2$M")
# plt.vlines(9, 10, 60, colors = "grey", linestyles = "dashed")
plt.ylabel('Targeted Attack success rate (%)', size = 12)
plt.xlabel("Staircase number $K$", size = 12)
plt.xticks(size = 12)
# plt.text("(c) targeted DTPI-FGSM", fontsize = 12)
plt.text(0.5, 0.5, "(b)", fontsize = 12)
plt.grid(axis="y")
plt.legend(loc='best', framealpha = 1.0)


plt.subplot(133)
plt.plot(step, D_DTI,  c= 'black', marker = 'o', linewidth = 2, label = 'T-DI$^2$-FGS$^2$M')
plt.plot(step, D_DTM,  c= 'coral', marker = 'o',linewidth = 2, label = 'T-M-DI$^2$-FGS$^2$M++')
plt.plot(step, D_DTMPo,  c = 'cadetblue', marker = 'o', linewidth = 2, label = 'T-Po-M-DI$^2$-FGS$^2$M')

plt.plot(step, D_DTPIplus,  c= 'orchid', marker = 'o', linewidth = 2,  label = "P-T-DI$^2$-FGS$^2$M++")

# plt.vlines(9, 15, 75, colors = "grey", linestyles = "dashed")
plt.xlabel("Staircase number $K$", size = 12)
plt.ylabel('Targeted Attack success rate (%)', size = 12)
plt.text(1, 1,"(c)", fontsize = 12)
# plt.text("(b) targeted DTPI-FGSM", fontsize = 12)
plt.xticks(size = 12)
plt.grid(axis="y")
plt.legend(bbox_to_anchor=(0.937,0.705), ncol = 1, framealpha = 1.0)



plt.savefig('your_img.pdf', dpi=800, bbox_inches='tight')
plt.show()
